Higher-Spin Flat Space Cosmologies with Soft Hair

We present and discuss near horizon boundary conditions for flat space higher-spin gravity in three dimensions. As in related work our boundary conditions ensure regularity of the solutions independently of the charges. The asymptotic symmetry algebra is given by a set of $\hat{\mathfrak{u}}(1)$ current algebras. The associated charges generate higher-spin soft hair. We derive the entropy for solutions that are continuously connected to flat space cosmologies and find the same result as in the spin-2 case: the entropy is linear in the spin-2 zero-mode charges and independent from the spin-3 charges. Using twisted Sugawara-like constructions of higher-spin currents we show that our simple result for entropy of higher-spin flat space cosmologies coincides precisely with the complicated earlier results expressed in terms of higher-spin zero mode charges.

==> anc/ihslambda.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     74908,       2160]
NotebookOptionsPosition[     71733,       2056]
NotebookOutlinePosition[     72068,       2071]
CellTagsIndexPosition[     72025,       2068]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definitions hs[\[Lambda]]", "Section",
 CellChangeTimes->{{3.697192319377544*^9, 3.697192321001471*^9}, {
  3.697278349279398*^9, 3.697278350523382*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rF", "[", 
   RowBox[{"a_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a", "+", "n", "-", "1"}], ")"}], "!"}], "/", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a", "-", "1"}], ")"}], "!"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fF", "[", 
   RowBox[{"a_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"a", "!"}], "/", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a", "-", "n"}], ")"}], "!"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"HypergeometricPFQ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], "+", "\[Lambda]"}], ",", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Lambda]"}], ",", 
      FractionBox[
       RowBox[{"2", "-", "u"}], "2"], ",", " ", 
      FractionBox[
       RowBox[{"1", "-", "u"}], "2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["3", "2"], "-", "s"}], ",", 
      RowBox[{
       FractionBox["3", "2"], "-", "t"}], ",", 
      RowBox[{
       FractionBox["1", "2"], "+", "s", "+", "t", "-", "u"}]}], "}"}], ",", 
    "1"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nl", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_", ",", "n_", ",", "m_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "k"], " ", 
     RowBox[{"Binomial", "[", 
      RowBox[{
       RowBox[{"u", "-", "1"}], ",", "k"}], "]"}], " ", 
     RowBox[{"fF", "[", 
      RowBox[{
       RowBox[{"s", "-", "1", "+", "n"}], ",", 
       RowBox[{"u", "-", "1", "-", "k"}]}], "]"}], " ", 
     RowBox[{"fF", "[", 
      RowBox[{
       RowBox[{"s", "-", "1", "-", "n"}], ",", "k"}], "]"}], " ", 
     RowBox[{"fF", "[", 
      RowBox[{
       RowBox[{"t", "-", "1", "+", "m"}], ",", "k"}], "]"}], " ", 
     RowBox[{"fF", "[", 
      RowBox[{
       RowBox[{"t", "-", "1", "-", "m"}], ",", 
       RowBox[{"u", "-", "1", "-", "k"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", 
      RowBox[{"u", "-", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{
   "s_", ",", "t_", ",", "u_", ",", "n_", ",", "m_", ",", "\[Lambda]_"}], 
   "]"}], ":=", 
  RowBox[{"FullSimplify", "[", " ", 
   RowBox[{
    FractionBox[
     RowBox[{" ", 
      SuperscriptBox["q", 
       RowBox[{"u", "-", "2"}]]}], 
     RowBox[{"2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "-", "1"}], ")"}], "!"}]}]], 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"s", ",", "t", ",", "u", ",", "\[Lambda]"}], "]"}], " ", 
    RowBox[{"Nl", "[", 
     RowBox[{"s", ",", "t", ",", "u", ",", "n", ",", "m"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"com", "[", 
   RowBox[{"s_", ",", "t_", ",", "n_", ",", "m_", ",", "\[Lambda]_"}], "]"}], 
  ":=", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\<[\>\"", ",", 
    RowBox[{"V", "[", 
     RowBox[{"s", ",", "n"}], "]"}], ",", "\"\<,\>\"", ",", 
    RowBox[{"V", "[", 
     RowBox[{"t", ",", "m"}], "]"}], ",", "\"\<]=\>\"", ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{
         "s", ",", "t", ",", "u", ",", "n", ",", "m", ",", "\[Lambda]"}], 
         "]"}], " ", 
        RowBox[{"V", "[", 
         RowBox[{
          RowBox[{"s", "+", "t", "-", "u"}], ",", 
          RowBox[{"n", "+", "m"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "2", ",", 
        RowBox[{"s", "+", "t", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V", "[", 
   RowBox[{"1", ",", "a_"}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invm", "[", 
   RowBox[{"s_", ",", "t_", ",", "n_", ",", "m_", ",", "\[Lambda]"}], "]"}], ":=", 
  RowBox[{
   FractionBox["3", 
    RowBox[{"4", " ", "q", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Lambda]", "2"], "-", "1"}], ")"}]}]], 
   RowBox[{"g", "[", 
    RowBox[{"s", ",", "t", ",", 
     RowBox[{"s", "+", "t", "-", "1"}], ",", "n", ",", "m", ",", 
     "\[Lambda]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invmatr", "[", 
   RowBox[{"s_", ",", "t_", ",", "n_", ",", "m_", ",", "\[Lambda]_"}], "]"}], 
  ":=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"invm", "[", 
       RowBox[{"s", ",", "t", ",", "n", ",", "m", ",", "\[Lambda]"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s", "-", "1"}], ")"}]}], ",", 
        RowBox[{"(", 
         RowBox[{"s", "-", "1"}], ")"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"t", "-", "1"}], ")"}]}], ",", 
        RowBox[{"(", 
         RowBox[{"t", "-", "1"}], ")"}]}], "}"}]}], "]"}], "]"}], "//", 
   "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.6971787491790667`*^9, 3.697178751713809*^9}, 
   3.69717884816194*^9, {3.697178891702779*^9, 3.6971788953168716`*^9}, 
   3.697181464746346*^9, {3.6971821174360228`*^9, 3.6971821487524223`*^9}, {
   3.697189731730111*^9, 3.697189735688582*^9}, 3.697190733750619*^9, {
   3.697192246964778*^9, 3.69719227506868*^9}, {3.6971938408868113`*^9, 
   3.697193844137084*^9}, {3.697277661081799*^9, 3.6972776630212917`*^9}, {
   3.697277791132311*^9, 3.697277791621955*^9}, {3.697277832039894*^9, 
   3.697277861744726*^9}, {3.697278333430827*^9, 3.697278333882905*^9}, {
   3.697278409665133*^9, 3.6972784157529383`*^9}, {3.697278578871951*^9, 
   3.697278650898171*^9}, {3.697371193948485*^9, 3.697371263772895*^9}, {
   3.697371426849728*^9, 3.6973714270545197`*^9}, {3.6973721702751904`*^9, 
   3.697372172449435*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["First few terms is hs[\[Lambda]] (q=1/4)", "Section",
 CellChangeTimes->{{3.697278340176347*^9, 3.697278376969392*^9}, {
  3.697371448298194*^9, 3.6973714519432898`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "\[Lambda]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "=", 
   FractionBox["1", "4"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"2", ",", "2", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"2", ",", "3", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"3", ",", "3", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"2", ",", "4", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"3", ",", "4", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"4", ",", "4", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.697278379148941*^9, 3.6972784008691883`*^9}, {
  3.697279460795031*^9, 3.697279479595213*^9}, {3.697282931556458*^9, 
  3.697282947294591*^9}, {3.69728344796068*^9, 3.697283452309924*^9}, {
  3.697371274159204*^9, 3.6973712898298693`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"2", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"2", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "m"}], "+", "n"}], ")"}], " ", 
    RowBox[{"V", "[", 
     RowBox[{"2", ",", 
      RowBox[{"m", "+", "n"}]}], "]"}]}]}],
  SequenceForm["[", 
   $CellContext`V[2, $CellContext`n], ",", 
   $CellContext`V[2, $CellContext`m], 
   "]=", (-$CellContext`m + $CellContext`n) $CellContext`V[
    2, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{3.697372183119835*^9, 3.697372218936297*^9, 
  3.697372452861671*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"2", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"3", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"m", "-", 
       RowBox[{"2", " ", "n"}]}], ")"}]}], " ", 
    RowBox[{"V", "[", 
     RowBox[{"3", ",", 
      RowBox[{"m", "+", "n"}]}], "]"}]}]}],
  SequenceForm["[", 
   $CellContext`V[2, $CellContext`n], ",", 
   $CellContext`V[3, $CellContext`m], 
   "]=", -($CellContext`m - 2 $CellContext`n) $CellContext`V[
    3, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{3.697372183119835*^9, 3.697372218936297*^9, 
  3.697372453306787*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"3", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"3", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     FractionBox["1", "60"], " ", 
     RowBox[{"(", 
      RowBox[{"m", "-", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"m", " ", "n"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"2", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "m"}], "+", "n"}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"4", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}]}]}],
  SequenceForm["[", 
   $CellContext`V[3, $CellContext`n], ",", 
   $CellContext`V[3, $CellContext`m], "]=", 
   Rational[1, 60] ($CellContext`m - $CellContext`n) (-8 + 
     2 $CellContext`m^2 - $CellContext`m $CellContext`n + 
     2 $CellContext`n^2) (-4 + $CellContext`\[Lambda]^2) $CellContext`V[
     2, $CellContext`m + $CellContext`n] + 
   2 (-$CellContext`m + $CellContext`n) $CellContext`V[
     4, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{3.697372183119835*^9, 3.697372218936297*^9, 
  3.69737245376027*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"2", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"4", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "10"]}], " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"2", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"m", "-", 
       RowBox[{"3", " ", "n"}]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"4", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}]}]}],
  SequenceForm["[", 
   $CellContext`V[2, $CellContext`n], ",", 
   $CellContext`V[4, $CellContext`m], "]=", 
   Rational[-1, 10] $CellContext`n (-1 + $CellContext`n^2) (-7 + 
     3 $CellContext`\[Lambda]^2) $CellContext`V[
     2, $CellContext`m + $CellContext`n] - ($CellContext`m - 
    3 $CellContext`n) $CellContext`V[4, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{3.697372183119835*^9, 3.697372218936297*^9, 
  3.697372454175417*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"3", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"4", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     FractionBox["1", "70"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m", "3"], "+", 
       RowBox[{"17", " ", "n"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "2"], " ", "n"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["n", "3"]}], "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"3", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "m"}], "+", 
       RowBox[{"3", " ", "n"}]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"5", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}]}]}],
  SequenceForm["[", 
   $CellContext`V[3, $CellContext`n], ",", 
   $CellContext`V[4, $CellContext`m], "]=", 
   Rational[1, 70] ($CellContext`m^3 + 17 $CellContext`n - 
     3 $CellContext`m^2 $CellContext`n - 
     5 $CellContext`n^3 + $CellContext`m (-9 + 
       5 $CellContext`n^2)) (-9 + $CellContext`\[Lambda]^2) $CellContext`V[
     3, $CellContext`m + $CellContext`n] + ((-2) $CellContext`m + 
     3 $CellContext`n) $CellContext`V[5, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{3.697372183119835*^9, 3.697372218936297*^9, 
  3.697372455585183*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"4", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"4", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "-", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["m", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "3"], " ", "n"}], "-", 
         RowBox[{"2", " ", "m", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "10"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "39"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"36", "-", 
            RowBox[{"13", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            SuperscriptBox["n", "4"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"36", "-", 
         RowBox[{"13", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         SuperscriptBox["\[Lambda]", "4"]}], ")"}], " ", 
       RowBox[{"V", "[", 
        RowBox[{"2", ",", 
         RowBox[{"m", "+", "n"}]}], "]"}]}], "8400"]}], "+", 
    RowBox[{
     FractionBox["1", "30"], " ", 
     RowBox[{"(", 
      RowBox[{"m", "-", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       SuperscriptBox["m", "2"], "-", 
       RowBox[{"m", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "19"}], "+", 
       SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"4", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "m"}], "+", "n"}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"6", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}]}]}],
  SequenceForm["[", 
   $CellContext`V[4, $CellContext`n], ",", 
   $CellContext`V[4, $CellContext`m], "]=", 
   Rational[-1, 8400] ($CellContext`m - $CellContext`n) (3 $CellContext`m^4 - 
     2 $CellContext`m^3 $CellContext`n - 
     2 $CellContext`m $CellContext`n (-10 + $CellContext`n^2) + \
$CellContext`m^2 (-39 + 4 $CellContext`n^2) + 
     3 (36 - 13 $CellContext`n^2 + $CellContext`n^4)) (36 - 
     13 $CellContext`\[Lambda]^2 + $CellContext`\[Lambda]^4) $CellContext`V[
     2, $CellContext`m + $CellContext`n] + 
   Rational[1, 
      30] ($CellContext`m - $CellContext`n) (-7 + $CellContext`m^2 - \
$CellContext`m $CellContext`n + $CellContext`n^2) (-19 + $CellContext`\
\[Lambda]^2) $CellContext`V[4, $CellContext`m + $CellContext`n] + 
   3 (-$CellContext`m + $CellContext`n) $CellContext`V[
     6, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{3.697372183119835*^9, 3.697372218936297*^9, 
  3.697372457163477*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"invmatr", "[", 
  RowBox[{"2", ",", "2", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"invmatr", "[", 
  RowBox[{"2", ",", "3", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"invmatr", "[", 
  RowBox[{"3", ",", "3", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"invmatr", "[", 
  RowBox[{"3", ",", "4", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"invmatr", "[", 
  RowBox[{"4", ",", "4", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.697277840639888*^9, 3.697277853996235*^9}, {
   3.69727837254821*^9, 3.6972783857758207`*^9}, 3.6972784807395687`*^9, 
   3.6972785178832703`*^9, {3.6972786170482903`*^9, 3.697278681543624*^9}, {
   3.697371322234025*^9, 3.6973713310107307`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", "1"}]},
     {"0", 
      FractionBox["1", "2"], "0"},
     {
      RowBox[{"-", "1"}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.697277847055626*^9, 3.697277870426461*^9}, {
   3.69727836057439*^9, 3.697278365575481*^9}, {3.697278486669402*^9, 
   3.697278518766409*^9}, {3.697278589517911*^9, 3.697278682038962*^9}, {
   3.697279433675845*^9, 3.6972794917066803`*^9}, 3.697280161039021*^9, {
   3.697371338075386*^9, 3.6973713846591454`*^9}, 3.697371437204275*^9, 
   3.697371503976737*^9, 3.697372191797358*^9, 3.697372226365876*^9, 
   3.697372458687235*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.697277847055626*^9, 3.697277870426461*^9}, {
   3.69727836057439*^9, 3.697278365575481*^9}, {3.697278486669402*^9, 
   3.697278518766409*^9}, {3.697278589517911*^9, 3.697278682038962*^9}, {
   3.697279433675845*^9, 3.6972794917066803`*^9}, 3.697280161039021*^9, {
   3.697371338075386*^9, 3.6973713846591454`*^9}, 3.697371437204275*^9, 
   3.697371503976737*^9, 3.697372191797358*^9, 3.697372226365876*^9, 
   3.6973724588027353`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         SuperscriptBox["\[Lambda]", "2"]}], ")"}]}]},
     {"0", "0", "0", 
      RowBox[{
       FractionBox["1", "20"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         SuperscriptBox["\[Lambda]", "2"]}], ")"}]}], "0"},
     {"0", "0", 
      RowBox[{
       FractionBox["1", "30"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         SuperscriptBox["\[Lambda]", "2"]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{
       FractionBox["1", "20"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         SuperscriptBox["\[Lambda]", "2"]}], ")"}]}], "0", "0", "0"},
     {
      RowBox[{
       FractionBox["1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         SuperscriptBox["\[Lambda]", "2"]}], ")"}]}], "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.697277847055626*^9, 3.697277870426461*^9}, {
   3.69727836057439*^9, 3.697278365575481*^9}, {3.697278486669402*^9, 
   3.697278518766409*^9}, {3.697278589517911*^9, 3.697278682038962*^9}, {
   3.697279433675845*^9, 3.6972794917066803`*^9}, 3.697280161039021*^9, {
   3.697371338075386*^9, 3.6973713846591454`*^9}, 3.697371437204275*^9, 
   3.697371503976737*^9, 3.697372191797358*^9, 3.697372226365876*^9, 
   3.69737245903323*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.697277847055626*^9, 3.697277870426461*^9}, {
   3.69727836057439*^9, 3.697278365575481*^9}, {3.697278486669402*^9, 
   3.697278518766409*^9}, {3.697278589517911*^9, 3.697278682038962*^9}, {
   3.697279433675845*^9, 3.6972794917066803`*^9}, 3.697280161039021*^9, {
   3.697371338075386*^9, 3.6973713846591454`*^9}, 3.697371437204275*^9, 
   3.697371503976737*^9, 3.697372191797358*^9, 3.697372226365876*^9, 
   3.6973724592017717`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "70"]}], " ", 
       RowBox[{"(", 
        RowBox[{"36", "-", 
         RowBox[{"13", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         SuperscriptBox["\[Lambda]", "4"]}], ")"}]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "140"], " ", 
       RowBox[{"(", 
        RowBox[{"36", "-", 
         RowBox[{"13", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         SuperscriptBox["\[Lambda]", "4"]}], ")"}]}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "350"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "36"}], "+", 
         RowBox[{"13", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "-", 
         SuperscriptBox["\[Lambda]", "4"]}], ")"}]}], "0", "0"},
     {"0", "0", "0", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"36", "-", 
          RowBox[{"13", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          SuperscriptBox["\[Lambda]", "4"]}], ")"}]}], "1400"], "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       FractionBox["1", "350"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "36"}], "+", 
         RowBox[{"13", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "-", 
         SuperscriptBox["\[Lambda]", "4"]}], ")"}]}], "0", "0", "0", "0"},
     {"0", 
      RowBox[{
       FractionBox["1", "140"], " ", 
       RowBox[{"(", 
        RowBox[{"36", "-", 
         RowBox[{"13", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         SuperscriptBox["\[Lambda]", "4"]}], ")"}]}], "0", "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "70"]}], " ", 
       RowBox[{"(", 
        RowBox[{"36", "-", 
         RowBox[{"13", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         SuperscriptBox["\[Lambda]", "4"]}], ")"}]}], "0", "0", "0", "0", "0",
       "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.697277847055626*^9, 3.697277870426461*^9}, {
   3.69727836057439*^9, 3.697278365575481*^9}, {3.697278486669402*^9, 
   3.697278518766409*^9}, {3.697278589517911*^9, 3.697278682038962*^9}, {
   3.697279433675845*^9, 3.6972794917066803`*^9}, 3.697280161039021*^9, {
   3.697371338075386*^9, 3.6973713846591454`*^9}, 3.697371437204275*^9, 
   3.697371503976737*^9, 3.697372191797358*^9, 3.697372226365876*^9, 
   3.697372459378099*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["sl(2,R); \[Lambda]=2; q=1/4", "Section",
 CellChangeTimes->{{3.6972786991988983`*^9, 3.697278723555696*^9}, {
  3.697311636377636*^9, 3.697311638579859*^9}, {3.697371350938003*^9, 
  3.697371351200426*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"q", "=", 
   FractionBox["1", "4"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"2", ",", "2", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"2", ",", "3", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"3", ",", "3", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"2", ",", "4", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"3", ",", "4", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"4", ",", "4", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.69727874191812*^9, 3.697278744316086*^9}, {
  3.697279518962854*^9, 3.6972795370582*^9}, {3.6973723889930143`*^9, 
  3.697372392276613*^9}, {3.697372445961163*^9, 3.6973724459653807`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"2", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"2", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "m"}], "+", "n"}], ")"}], " ", 
    RowBox[{"V", "[", 
     RowBox[{"2", ",", 
      RowBox[{"m", "+", "n"}]}], "]"}]}]}],
  SequenceForm["[", 
   $CellContext`V[2, $CellContext`n], ",", 
   $CellContext`V[2, $CellContext`m], 
   "]=", (-$CellContext`m + $CellContext`n) $CellContext`V[
    2, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{3.697372195179653*^9, 3.697372232572749*^9, 
  3.697372323771821*^9, 3.697372467923259*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"2", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"3", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"m", "-", 
       RowBox[{"2", " ", "n"}]}], ")"}]}], " ", 
    RowBox[{"V", "[", 
     RowBox[{"3", ",", 
      RowBox[{"m", "+", "n"}]}], "]"}]}]}],
  SequenceForm["[", 
   $CellContext`V[2, $CellContext`n], ",", 
   $CellContext`V[3, $CellContext`m], 
   "]=", -($CellContext`m - 2 $CellContext`n) $CellContext`V[
    3, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{3.697372195179653*^9, 3.697372232572749*^9, 
  3.697372323771821*^9, 3.6973724683563633`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"3", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"3", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "m"}], "+", "n"}], ")"}], " ", 
    RowBox[{"V", "[", 
     RowBox[{"4", ",", 
      RowBox[{"m", "+", "n"}]}], "]"}]}]}],
  SequenceForm["[", 
   $CellContext`V[3, $CellContext`n], ",", 
   $CellContext`V[3, $CellContext`m], "]=", 
   2 (-$CellContext`m + $CellContext`n) $CellContext`V[
    4, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{3.697372195179653*^9, 3.697372232572749*^9, 
  3.697372323771821*^9, 3.6973724685983*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"2", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"4", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"n", "-", 
       SuperscriptBox["n", "3"]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"2", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"m", "-", 
       RowBox[{"3", " ", "n"}]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"4", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}]}]}],
  SequenceForm["[", 
   $CellContext`V[2, $CellContext`n], ",", 
   $CellContext`V[4, $CellContext`m], "]=", 
   Rational[1, 2] ($CellContext`n - $CellContext`n^3) $CellContext`V[
     2, $CellContext`m + $CellContext`n] - ($CellContext`m - 
    3 $CellContext`n) $CellContext`V[4, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{3.697372195179653*^9, 3.697372232572749*^9, 
  3.697372323771821*^9, 3.6973724690996323`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"3", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"4", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "14"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m", "3"], "+", 
       RowBox[{"17", " ", "n"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "2"], " ", "n"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["n", "3"]}], "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"3", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "m"}], "+", 
       RowBox[{"3", " ", "n"}]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"5", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}]}]}],
  SequenceForm["[", 
   $CellContext`V[3, $CellContext`n], ",", 
   $CellContext`V[4, $CellContext`m], "]=", 
   Rational[-1, 14] ($CellContext`m^3 + 17 $CellContext`n - 
     3 $CellContext`m^2 $CellContext`n - 
     5 $CellContext`n^3 + $CellContext`m (-9 + 
       5 $CellContext`n^2)) $CellContext`V[
     3, $CellContext`m + $CellContext`n] + ((-2) $CellContext`m + 
     3 $CellContext`n) $CellContext`V[5, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{3.697372195179653*^9, 3.697372232572749*^9, 
  3.697372323771821*^9, 3.697372469507118*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"4", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"4", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{"m", "-", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       SuperscriptBox["m", "2"], "-", 
       RowBox[{"m", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"4", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "m"}], "+", "n"}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"6", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}]}]}],
  SequenceForm["[", 
   $CellContext`V[4, $CellContext`n], ",", 
   $CellContext`V[4, $CellContext`m], "]=", 
   Rational[-1, 
      2] ($CellContext`m - $CellContext`n) (-7 + $CellContext`m^2 - \
$CellContext`m $CellContext`n + $CellContext`n^2) $CellContext`V[
     4, $CellContext`m + $CellContext`n] + 
   3 (-$CellContext`m + $CellContext`n) $CellContext`V[
     6, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{3.697372195179653*^9, 3.697372232572749*^9, 
  3.697372323771821*^9, 3.69737246998798*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"invmatr", "[", 
  RowBox[{"2", ",", "2", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"invmatr", "[", 
  RowBox[{"2", ",", "3", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"invmatr", "[", 
  RowBox[{"3", ",", "3", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"invmatr", "[", 
  RowBox[{"3", ",", "4", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"invmatr", "[", 
  RowBox[{"4", ",", "4", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{
  3.697279545453876*^9, {3.697372445895596*^9, 3.697372445899527*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", "1"}]},
     {"0", 
      FractionBox["1", "2"], "0"},
     {
      RowBox[{"-", "1"}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.697278758268948*^9, 3.697279545949514*^9, {3.697279600294611*^9, 
   3.6972796302117243`*^9}, 3.697371461248425*^9, 3.6973715127352543`*^9, 
   3.697372198968753*^9, 3.697372237746315*^9, 3.697372303889392*^9, 
   3.6973724722534447`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.697278758268948*^9, 3.697279545949514*^9, {3.697279600294611*^9, 
   3.6972796302117243`*^9}, 3.697371461248425*^9, 3.6973715127352543`*^9, 
   3.697372198968753*^9, 3.697372237746315*^9, 3.697372303889392*^9, 
   3.697372472342968*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.697278758268948*^9, 3.697279545949514*^9, {3.697279600294611*^9, 
   3.6972796302117243`*^9}, 3.697371461248425*^9, 3.6973715127352543`*^9, 
   3.697372198968753*^9, 3.697372237746315*^9, 3.697372303889392*^9, 
   3.697372472574242*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.697278758268948*^9, 3.697279545949514*^9, {3.697279600294611*^9, 
   3.6972796302117243`*^9}, 3.697371461248425*^9, 3.6973715127352543`*^9, 
   3.697372198968753*^9, 3.697372237746315*^9, 3.697372303889392*^9, 
   3.6973724727701683`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.697278758268948*^9, 3.697279545949514*^9, {3.697279600294611*^9, 
   3.6972796302117243`*^9}, 3.697371461248425*^9, 3.6973715127352543`*^9, 
   3.697372198968753*^9, 3.697372237746315*^9, 3.697372303889392*^9, 
   3.69737247292169*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["sl(3,R); \[Lambda]=3; q=1/4", "Section",
 CellChangeTimes->{{3.6972786991988983`*^9, 3.697278723555696*^9}, {
  3.6972795581317883`*^9, 3.6972795604695044`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"q", "=", 
   FractionBox["1", "4"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"2", ",", "2", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"2", ",", "3", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"3", ",", "3", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"2", ",", "4", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"3", ",", "4", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"4", ",", "4", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.69727874191812*^9, 3.697278744316086*^9}, {
  3.697279518962854*^9, 3.697279563349461*^9}, {3.697372445913566*^9, 
  3.6973724459210157`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"2", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"2", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "m"}], "+", "n"}], ")"}], " ", 
    RowBox[{"V", "[", 
     RowBox[{"2", ",", 
      RowBox[{"m", "+", "n"}]}], "]"}]}]}],
  SequenceForm["[", 
   $CellContext`V[2, $CellContext`n], ",", 
   $CellContext`V[2, $CellContext`m], 
   "]=", (-$CellContext`m + $CellContext`n) $CellContext`V[
    2, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{3.697372476373084*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"2", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"3", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"m", "-", 
       RowBox[{"2", " ", "n"}]}], ")"}]}], " ", 
    RowBox[{"V", "[", 
     RowBox[{"3", ",", 
      RowBox[{"m", "+", "n"}]}], "]"}]}]}],
  SequenceForm["[", 
   $CellContext`V[2, $CellContext`n], ",", 
   $CellContext`V[3, $CellContext`m], 
   "]=", -($CellContext`m - 2 $CellContext`n) $CellContext`V[
    3, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{3.69737247685017*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"3", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"3", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     FractionBox["1", "12"], " ", 
     RowBox[{"(", 
      RowBox[{"m", "-", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"m", " ", "n"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"2", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "m"}], "+", "n"}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"4", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}]}]}],
  SequenceForm["[", 
   $CellContext`V[3, $CellContext`n], ",", 
   $CellContext`V[3, $CellContext`m], "]=", 
   Rational[1, 12] ($CellContext`m - $CellContext`n) (-8 + 
     2 $CellContext`m^2 - $CellContext`m $CellContext`n + 
     2 $CellContext`n^2) $CellContext`V[2, $CellContext`m + $CellContext`n] + 
   2 (-$CellContext`m + $CellContext`n) $CellContext`V[
     4, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6973724772793694`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"2", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"4", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"2", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"m", "-", 
       RowBox[{"3", " ", "n"}]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"4", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}]}]}],
  SequenceForm["[", 
   $CellContext`V[2, $CellContext`n], ",", 
   $CellContext`V[4, $CellContext`m], 
   "]=", (-2) $CellContext`n (-1 + $CellContext`n^2) $CellContext`V[
     2, $CellContext`m + $CellContext`n] - ($CellContext`m - 
    3 $CellContext`n) $CellContext`V[4, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{3.697372477644041*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"3", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"4", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      RowBox[{"3", " ", "n"}]}], ")"}], " ", 
    RowBox[{"V", "[", 
     RowBox[{"5", ",", 
      RowBox[{"m", "+", "n"}]}], "]"}]}]}],
  SequenceForm["[", 
   $CellContext`V[3, $CellContext`n], ",", 
   $CellContext`V[4, $CellContext`m], 
   "]=", ((-2) $CellContext`m + 3 $CellContext`n) $CellContext`V[
    5, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{3.697372478514028*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"4", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"4", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "3"]}], " ", 
     RowBox[{"(", 
      RowBox[{"m", "-", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       SuperscriptBox["m", "2"], "-", 
       RowBox[{"m", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"4", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "m"}], "+", "n"}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"6", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}]}]}],
  SequenceForm["[", 
   $CellContext`V[4, $CellContext`n], ",", 
   $CellContext`V[4, $CellContext`m], "]=", 
   Rational[-1, 
      3] ($CellContext`m - $CellContext`n) (-7 + $CellContext`m^2 - \
$CellContext`m $CellContext`n + $CellContext`n^2) $CellContext`V[
     4, $CellContext`m + $CellContext`n] + 
   3 (-$CellContext`m + $CellContext`n) $CellContext`V[
     6, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{3.697372478995502*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"invmatr", "[", 
  RowBox[{"2", ",", "2", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"invmatr", "[", 
  RowBox[{"2", ",", "3", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"invmatr", "[", 
  RowBox[{"3", ",", "3", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"invmatr", "[", 
  RowBox[{"3", ",", "4", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"invmatr", "[", 
  RowBox[{"4", ",", "4", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{
  3.697279545453876*^9, {3.697372445929822*^9, 3.697372445933366*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", "1"}]},
     {"0", 
      FractionBox["1", "2"], "0"},
     {
      RowBox[{"-", "1"}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.697278758268948*^9, {3.697279545949514*^9, 3.697279611149613*^9}, {
   3.697371547446535*^9, 3.69737156961336*^9}, {3.6973724821271753`*^9, 
   3.697372493814321*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.697278758268948*^9, {3.697279545949514*^9, 3.697279611149613*^9}, {
   3.697371547446535*^9, 3.69737156961336*^9}, {3.6973724821271753`*^9, 
   3.6973724939478292`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "1"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "4"]}], "0"},
     {"0", "0", 
      FractionBox["1", "6"], "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "4"]}], "0", "0", "0"},
     {"1", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.697278758268948*^9, {3.697279545949514*^9, 3.697279611149613*^9}, {
   3.697371547446535*^9, 3.69737156961336*^9}, {3.6973724821271753`*^9, 
   3.6973724942202997`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.697278758268948*^9, {3.697279545949514*^9, 3.697279611149613*^9}, {
   3.697371547446535*^9, 3.69737156961336*^9}, {3.6973724821271753`*^9, 
   3.697372494406252*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.697278758268948*^9, {3.697279545949514*^9, 3.697279611149613*^9}, {
   3.697371547446535*^9, 3.69737156961336*^9}, {3.6973724821271753`*^9, 
   3.6973724948103533`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["sl(4,R); \[Lambda]=4", "Section",
 CellChangeTimes->{{3.6972786991988983`*^9, 3.697278723555696*^9}, {
  3.6972795581317883`*^9, 3.6972795604695044`*^9}, {3.697283472054923*^9, 
  3.69728347661812*^9}, {3.69737160790158*^9, 3.697371625534871*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"q", "=", 
   FractionBox["1", "4"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"2", ",", "2", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"2", ",", "3", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"3", ",", "3", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"2", ",", "4", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"3", ",", "4", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"com", "[", 
  RowBox[{"4", ",", "4", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.69727874191812*^9, 3.697278744316086*^9}, {
   3.697279518962854*^9, 3.697279563349461*^9}, {3.697283480134666*^9, 
   3.6972834998632097`*^9}, {3.697372445941002*^9, 3.697372445945517*^9}, 
   3.697372515394603*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"2", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"2", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "m"}], "+", "n"}], ")"}], " ", 
    RowBox[{"V", "[", 
     RowBox[{"2", ",", 
      RowBox[{"m", "+", "n"}]}], "]"}]}]}],
  SequenceForm["[", 
   $CellContext`V[2, $CellContext`n], ",", 
   $CellContext`V[2, $CellContext`m], 
   "]=", (-$CellContext`m + $CellContext`n) $CellContext`V[
    2, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6973724972058992`*^9, 3.6973725158719673`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"2", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"3", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"m", "-", 
       RowBox[{"2", " ", "n"}]}], ")"}]}], " ", 
    RowBox[{"V", "[", 
     RowBox[{"3", ",", 
      RowBox[{"m", "+", "n"}]}], "]"}]}]}],
  SequenceForm["[", 
   $CellContext`V[2, $CellContext`n], ",", 
   $CellContext`V[3, $CellContext`m], 
   "]=", -($CellContext`m - 2 $CellContext`n) $CellContext`V[
    3, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6973724972058992`*^9, 3.697372516093351*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"3", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"3", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     FractionBox["1", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"m", "-", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"m", " ", "n"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"2", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "m"}], "+", "n"}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"4", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}]}]}],
  SequenceForm["[", 
   $CellContext`V[3, $CellContext`n], ",", 
   $CellContext`V[3, $CellContext`m], "]=", 
   Rational[1, 5] ($CellContext`m - $CellContext`n) (-8 + 
     2 $CellContext`m^2 - $CellContext`m $CellContext`n + 
     2 $CellContext`n^2) $CellContext`V[2, $CellContext`m + $CellContext`n] + 
   2 (-$CellContext`m + $CellContext`n) $CellContext`V[
     4, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6973724972058992`*^9, 3.697372516349489*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"2", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"4", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["41", "10"]}], " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"2", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"m", "-", 
       RowBox[{"3", " ", "n"}]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"4", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}]}]}],
  SequenceForm["[", 
   $CellContext`V[2, $CellContext`n], ",", 
   $CellContext`V[4, $CellContext`m], "]=", 
   Rational[-41, 10] $CellContext`n (-1 + $CellContext`n^2) $CellContext`V[
     2, $CellContext`m + $CellContext`n] - ($CellContext`m - 
    3 $CellContext`n) $CellContext`V[4, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6973724972058992`*^9, 3.697372516557869*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"3", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"4", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     FractionBox["1", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m", "3"], "+", 
       RowBox[{"17", " ", "n"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "2"], " ", "n"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["n", "3"]}], "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"3", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "m"}], "+", 
       RowBox[{"3", " ", "n"}]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"5", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}]}]}],
  SequenceForm["[", 
   $CellContext`V[3, $CellContext`n], ",", 
   $CellContext`V[4, $CellContext`m], "]=", 
   Rational[1, 10] ($CellContext`m^3 + 17 $CellContext`n - 
     3 $CellContext`m^2 $CellContext`n - 
     5 $CellContext`n^3 + $CellContext`m (-9 + 
       5 $CellContext`n^2)) $CellContext`V[
     3, $CellContext`m + $CellContext`n] + ((-2) $CellContext`m + 
     3 $CellContext`n) $CellContext`V[5, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6973724972058992`*^9, 3.697372517269787*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"4", ",", "n"}], "]"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"V", "[", 
    RowBox[{"4", ",", "m"}], "]"}], "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "100"]}], " ", 
     RowBox[{"(", 
      RowBox[{"m", "-", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["m", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "3"], " ", "n"}], "-", 
       RowBox[{"2", " ", "m", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", 
          SuperscriptBox["n", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "39"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"36", "-", 
          RowBox[{"13", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          SuperscriptBox["n", "4"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"2", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "10"], " ", 
     RowBox[{"(", 
      RowBox[{"m", "-", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       SuperscriptBox["m", "2"], "-", 
       RowBox[{"m", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"4", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "m"}], "+", "n"}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"6", ",", 
       RowBox[{"m", "+", "n"}]}], "]"}]}]}]}],
  SequenceForm["[", 
   $CellContext`V[4, $CellContext`n], ",", 
   $CellContext`V[4, $CellContext`m], "]=", 
   Rational[-1, 100] ($CellContext`m - $CellContext`n) (3 $CellContext`m^4 - 
     2 $CellContext`m^3 $CellContext`n - 
     2 $CellContext`m $CellContext`n (-10 + $CellContext`n^2) + \
$CellContext`m^2 (-39 + 4 $CellContext`n^2) + 
     3 (36 - 13 $CellContext`n^2 + $CellContext`n^4)) $CellContext`V[
     2, $CellContext`m + $CellContext`n] + 
   Rational[-1, 
      10] ($CellContext`m - $CellContext`n) (-7 + $CellContext`m^2 - \
$CellContext`m $CellContext`n + $CellContext`n^2) $CellContext`V[
     4, $CellContext`m + $CellContext`n] + 
   3 (-$CellContext`m + $CellContext`n) $CellContext`V[
     6, $CellContext`m + $CellContext`n]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6973724972058992`*^9, 3.697372517918178*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"invmatr", "[", 
  RowBox[{"2", ",", "2", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"invmatr", "[", 
  RowBox[{"2", ",", "3", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"invmatr", "[", 
  RowBox[{"3", ",", "3", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"invmatr", "[", 
  RowBox[{"3", ",", "4", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"invmatr", "[", 
  RowBox[{"4", ",", "4", ",", "n", ",", "m", ",", "\[Lambda]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{
  3.697279545453876*^9, {3.6973724459509068`*^9, 3.6973724459534187`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", "1"}]},
     {"0", 
      FractionBox["1", "2"], "0"},
     {
      RowBox[{"-", "1"}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.697278758268948*^9, {3.697279545949514*^9, 3.697279611149613*^9}, {
   3.697283490202018*^9, 3.697283509020149*^9}, 3.6972835410673647`*^9, 
   3.697371584274424*^9, {3.697372521190136*^9, 3.6973725354321404`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.697278758268948*^9, {3.697279545949514*^9, 3.697279611149613*^9}, {
   3.697283490202018*^9, 3.697283509020149*^9}, 3.6972835410673647`*^9, 
   3.697371584274424*^9, {3.697372521190136*^9, 3.697372535551827*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", 
      FractionBox["12", "5"]},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["3", "5"]}], "0"},
     {"0", "0", 
      FractionBox["2", "5"], "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["3", "5"]}], "0", "0", "0"},
     {
      FractionBox["12", "5"], "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.697278758268948*^9, {3.697279545949514*^9, 3.697279611149613*^9}, {
   3.697283490202018*^9, 3.697283509020149*^9}, 3.6972835410673647`*^9, 
   3.697371584274424*^9, {3.697372521190136*^9, 3.697372535733453*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.697278758268948*^9, {3.697279545949514*^9, 3.697279611149613*^9}, {
   3.697283490202018*^9, 3.697283509020149*^9}, 3.6972835410673647`*^9, 
   3.697371584274424*^9, {3.697372521190136*^9, 3.697372535890904*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["18", "5"]}]},
     {"0", "0", "0", "0", "0", 
      FractionBox["3", "5"], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["6", "25"]}], "0", "0"},
     {"0", "0", "0", 
      FractionBox["9", "50"], "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["6", "25"]}], "0", "0", "0", "0"},
     {"0", 
      FractionBox["3", "5"], "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["18", "5"]}], "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.697278758268948*^9, {3.697279545949514*^9, 3.697279611149613*^9}, {
   3.697283490202018*^9, 3.697283509020149*^9}, 3.6972835410673647`*^9, 
   3.697371584274424*^9, {3.697372521190136*^9, 3.697372536079715*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1600, 876},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.3 for Linux x86 (64-bit) (October 9, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 159, 2, 65, "Section"],
Cell[742, 26, 5987, 171, 313, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6766, 202, 176, 2, 65, "Section"],
Cell[CellGroupData[{
Cell[6967, 208, 1146, 26, 213, "Input"],
Cell[CellGroupData[{
Cell[8138, 238, 826, 23, 23, "Print"],
Cell[8967, 263, 856, 24, 23, "Print"],
Cell[9826, 289, 1677, 47, 41, "Print"],
Cell[11506, 338, 1453, 41, 41, "Print"],
Cell[12962, 381, 1900, 53, 41, "Print"],
Cell[14865, 436, 3284, 89, 68, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18198, 531, 895, 19, 121, "Input"],
Cell[19096, 552, 1141, 28, 88, "Output"],
Cell[20240, 582, 1104, 25, 77, "Output"],
Cell[21347, 609, 1988, 55, 166, "Output"],
Cell[23338, 666, 1218, 27, 111, "Output"],
Cell[24559, 695, 3040, 83, 229, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27648, 784, 212, 3, 65, "Section"],
Cell[CellGroupData[{
Cell[27885, 791, 1104, 26, 213, "Input"],
Cell[CellGroupData[{
Cell[29014, 821, 848, 23, 23, "Print"],
Cell[29865, 846, 880, 24, 23, "Print"],
Cell[30748, 872, 858, 23, 23, "Print"],
Cell[31609, 897, 1224, 33, 41, "Print"],
Cell[32836, 932, 1790, 50, 41, "Print"],
Cell[34629, 984, 1500, 42, 41, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36178, 1032, 717, 17, 121, "Input"],
Cell[36898, 1051, 949, 26, 88, "Output"],
Cell[37850, 1079, 908, 23, 77, "Output"],
Cell[38761, 1104, 972, 25, 111, "Output"],
Cell[39736, 1131, 1024, 25, 111, "Output"],
Cell[40763, 1158, 1105, 27, 145, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41917, 1191, 167, 2, 65, "Section"],
Cell[CellGroupData[{
Cell[42109, 1197, 1058, 26, 213, "Input"],
Cell[CellGroupData[{
Cell[43192, 1227, 779, 22, 23, "Print"],
Cell[43974, 1251, 808, 23, 23, "Print"],
Cell[44785, 1276, 1472, 41, 41, "Print"],
Cell[46260, 1319, 1176, 33, 29, "Print"],
Cell[47439, 1354, 840, 24, 23, "Print"],
Cell[48282, 1380, 1432, 41, 41, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49763, 1427, 717, 17, 121, "Input"],
Cell[50483, 1446, 878, 25, 88, "Output"],
Cell[51364, 1473, 841, 22, 77, "Output"],
Cell[52208, 1497, 1026, 29, 144, "Output"],
Cell[53237, 1528, 953, 24, 111, "Output"],
Cell[54193, 1554, 1039, 26, 145, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55281, 1586, 253, 3, 65, "Section"],
Cell[CellGroupData[{
Cell[55559, 1593, 1132, 27, 213, "Input"],
Cell[CellGroupData[{
Cell[56716, 1624, 807, 22, 23, "Print"],
Cell[57526, 1648, 835, 23, 23, "Print"],
Cell[58364, 1673, 1494, 41, 41, "Print"],
Cell[59861, 1716, 1242, 34, 41, "Print"],
Cell[61106, 1752, 1724, 48, 41, "Print"],
Cell[62833, 1802, 2805, 78, 41, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65687, 1886, 721, 17, 121, "Input"],
Cell[66411, 1905, 925, 25, 88, "Output"],
Cell[67339, 1932, 884, 22, 77, "Output"],
Cell[68226, 1956, 1121, 31, 166, "Output"],
Cell[69350, 1989, 998, 24, 111, "Output"],
Cell[70351, 2015, 1354, 37, 222, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

